Efficient Eccentric Effective-One-Body Dynamics via Near-Identity Averaging Transformations

Next-generation gravitational-wave detectors, such as LISA, the Einstein Telescope, and Cosmic Explorer, will require accurate and efficient models of long-lived black hole binary signals, including those with significant eccentricity. A challenge for eccentric effective-one-body models is the cost of resolving rapidly oscillating orbital dynamics over the inspiral, particularly for low-mass and large-mass-ratio systems. We address this by recasting the nonspinning eccentric effective-one-body equations of motion in terms of osculating orbital elements and then applying near-identity averaging transformations to eliminate the fast orbital-timescale structure during the inspiral. Each order in this procedure suppresses the oscillatory behavior by one factor of the ratio of orbital to radiation-reaction timescales. The resulting averaged dynamics are evolved on the radiation-reaction timescale, and then the system is mapped back to the full EOB dynamics for the final transition to plunge. This reduces the cost of the inspiral dynamics by up to two orders of magnitude, eliminating this as the primary bottleneck for long waveforms. The overall waveform-generation speedup spans $1.5 - 8 \times$, motivating the development of more efficient waveform-generation methods. We also validate the accuracy of the method by comparing waveforms generated from the averaged and full effective-one-body dynamics across a broad region of parameter space for moderate to large eccentricities. Carrying out this averaging procedure to next-to-next-to-leading order is needed to accurately model comparable-mass binaries, yielding mismatches $\leq 8.05 \times 10^{-5}$. These results establish near-identity averaging as a practical route to efficient eccentric effective-one-body inspirals, and provide a foundation for further extensions to low-eccentricity and spinning waveform models.

==> anc/Efficient_Eccentric_EOB_Dynamics_via_NITs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     78920,       2261]
NotebookOptionsPosition[     71869,       2132]
NotebookOutlinePosition[     72291,       2149]
CellTagsIndexPosition[     72248,       2146]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Efficient Eccentric Effective-One-Body Dynamics via Near-Identity Averaging
Transformations\
\>", "Title",
 CellChangeTimes->{{3.9914772099721212`*^9, 
  3.991477253220147*^9}},ExpressionUUID->"3162de58-7029-4009-a66d-\
56f3119ab4e3"],

Cell["Notebook by Philip Lynch", "Subtitle",
 CellChangeTimes->{{3.9914772607047157`*^9, 
  3.991477268659972*^9}},ExpressionUUID->"75033f8f-0769-4f76-9f69-\
82477ad19ddf"],

Cell["\<\
This notebook is to automate the derivation of NITs for eccentric EOB \
dynamics. This is done via three main steps:\
\>", "Text",
 CellChangeTimes->{{3.991477294781433*^9, 
  3.991477383657139*^9}},ExpressionUUID->"a9254be1-a308-4712-8554-\
87b34b101b38"],

Cell[" Take time derivative of NIT defintion", "Item",
 CellChangeTimes->{{3.99147738866463*^9, 
  3.9914773969377317`*^9}},ExpressionUUID->"74808221-a946-4fd3-aae0-\
3c6fe61b6b4f"],

Cell["Substitute in the OOE equation of motion", "Item",
 CellChangeTimes->{{3.99147738866463*^9, 
  3.9914774227002*^9}},ExpressionUUID->"f934f3aa-3171-4185-a472-0d4fffd28ab7"],

Cell["\<\
Use Inverse NIT so that all quantities end up in terms of NIT\
\[CloseCurlyQuote]d variables, not the original variables\
\>", "Item",
 CellChangeTimes->{{3.99147738866463*^9, 3.991477453643778*^9}, {
  3.991708853152999*^9, 
  3.991708853154057*^9}},ExpressionUUID->"8b8ef83a-5cb4-478d-80d1-\
d8e2263508b4"],

Cell["\<\
At each order, replace the full expression with oscillations with the \
corresponding averaged term in the NIT EoM, before moving to the next order \
\>", "Item",
 CellChangeTimes->{{3.99147738866463*^9, 3.991477453643778*^9}, {
  3.991708854035687*^9, 3.991708874484886*^9}, {3.991708930777985*^9, 
  3.9917089577970133`*^9}},ExpressionUUID->"4d8f0dc6-6fcd-4cee-939b-\
ecfb4fe2ae79"],

Cell[CellGroupData[{

Cell["Simplified Set Up from which we can spot higher order terms", "Section",
 CellChangeTimes->{{3.895034153677772*^9, 
  3.895034166278955*^9}},ExpressionUUID->"431ad873-d4aa-4910-8ffe-\
ed0d512ffd08"],

Cell[CellGroupData[{

Cell["OG EoM", "Subsection",
 CellChangeTimes->{{3.8538353790778522`*^9, 3.8538353817922783`*^9}, {
  3.8538355831717215`*^9, 
  3.853835585183482*^9}},ExpressionUUID->"c2b5a24b-384e-44cb-b5d2-\
2a76a747c70f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Alligned", " ", "Spin", " ", "EOB", " ", "OOE", " ", "Equations"}], 
   "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"P", "'"}], "[", "\[Lambda]", "]"}], " ", "=", " ", 
     RowBox[{"0", " ", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Fj", "[", 
        RowBox[{
         RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]}], ";"}], 
   "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "'"}], "[", "\[Lambda]", "]"}], " ", "=", "  ", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", " ", 
        RowBox[{"fw", "[", 
         RowBox[{
          RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
        ")"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"S", "'"}], "[", "\[Lambda]", "]"}], " ", "=", " ", 
     RowBox[{"s0", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], ";"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.8538355892578793`*^9, 3.8538356947560277`*^9}, {
   3.8538359801678753`*^9, 3.853835983443508*^9}, {3.8538364153706007`*^9, 
   3.853836492394004*^9}, {3.883626958340961*^9, 3.883626965476508*^9}, {
   3.883627050109201*^9, 3.88362705029854*^9}, {3.883627135525804*^9, 
   3.8836271361184273`*^9}, {3.883627379658485*^9, 3.8836273904088182`*^9}, {
   3.883628644105873*^9, 3.8836286490850277`*^9}, {3.8836295283087053`*^9, 
   3.883629530624222*^9}, {3.895027023201383*^9, 3.8950270245101833`*^9}, {
   3.895027099353566*^9, 3.895027111383754*^9}, {3.895029049486622*^9, 
   3.8950290504577007`*^9}, {3.895034359540189*^9, 3.895034420138493*^9}, {
   3.9308248201776123`*^9, 3.9308248695256767`*^9}, {3.930825062082967*^9, 
   3.930825062384247*^9}, {3.93082511706944*^9, 3.9308251209713287`*^9}, {
   3.930825296921125*^9, 3.930825302234631*^9}, {3.9308273384091663`*^9, 
   3.93082734402525*^9}, {3.9339102553249893`*^9, 3.933910278079261*^9}, {
   3.9339103606938553`*^9, 3.933910362007792*^9}, 3.9914790170810204`*^9, {
   3.991479173660483*^9, 3.991479181624148*^9}, {3.991479369660029*^9, 
   3.9914793789743223`*^9}, {3.9916461648224993`*^9, 3.991646211559823*^9}, 
   3.991646337966222*^9, {3.9916474992638702`*^9, 3.991647512292603*^9}, {
   3.991708984002572*^9, 
   3.991708984771904*^9}},ExpressionUUID->"54831629-2da2-4413-83ad-\
3c2e62a8e0bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NIT EoM", "Subsection",
 CellChangeTimes->{{3.9916465137792673`*^9, 
  3.991646515867791*^9}},ExpressionUUID->"3952bdbf-d7d5-487d-8596-\
b668db06a639"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Pnit", "'"}], "[", "\[Lambda]", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Epsilon]F0NIT", "[", 
      RowBox[{"Pnit", "[", "\[Lambda]", "]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], 
      RowBox[{"F1NIT", "[", 
       RowBox[{"Pnit", "[", "\[Lambda]", "]"}], "]"}]}], "+", " ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"F2NIT", "[", 
       RowBox[{"Pnit", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "4"], " ", 
      RowBox[{"F3NIT", "[", 
       RowBox[{"Pnit", "[", "\[Lambda]", "]"}], "]"}]}]}]}], ";"}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"qnit", "'"}], "[", "\[Lambda]", "]"}], " ", "=", " ", 
    RowBox[{"1", "+", " ", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"(", " ", 
       RowBox[{"f1NIT", "[", 
        RowBox[{"Pnit", "[", "\[Lambda]", "]"}], "]"}], " ", ")"}]}], "+", 
     " ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], "  ", 
      RowBox[{"f2NIT", "[", 
       RowBox[{"Pnit", "[", "\[Lambda]", "]"}], "]"}]}], " ", "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], "  ", 
      RowBox[{"f3NIT", "[", 
       RowBox[{"Pnit", "[", "\[Lambda]", "]"}], "]"}]}]}]}], ";"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.9325262396074677`*^9, 3.9325263216274033`*^9}, {
  3.933910285429736*^9, 3.9339103057418127`*^9}, {3.991646216437908*^9, 
  3.991646246176262*^9}, {3.9916463404959927`*^9, 3.9916463406923723`*^9}, {
  3.9916464164878197`*^9, 3.991646424733614*^9}, {3.991707122033777*^9, 
  3.991707122231771*^9}},ExpressionUUID->"8fb996d5-29c0-4cc5-b78d-\
78542dc47acd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NIT", "Subsection",
 CellChangeTimes->{{3.8538357048576965`*^9, 
  3.8538357053445144`*^9}},ExpressionUUID->"08508015-28de-48c6-ab88-\
36e2b90be3dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ptilde", "[", 
    RowBox[{"P_", ",", "\[Zeta]_"}], "]"}], ":=", " ", 
   RowBox[{"P", " ", "+", " ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"Y1", "[", 
      RowBox[{"P", ",", "\[Zeta]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"Y2", "[", 
      RowBox[{"P", ",", "\[Zeta]"}], "]"}]}], " ", "+", "  ", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"Y3", "[", 
      RowBox[{"P", ",", "\[Zeta]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Zeta]tilde", "[", 
     RowBox[{"P_", ",", "q_"}], "]"}], ":=", " ", 
    RowBox[{"q", " ", "+", " ", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"X1", "[", 
       RowBox[{"P", ",", "q"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"X2", "[", 
       RowBox[{"P", ",", "q"}], "]"}]}], " ", "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"X3", "[", 
       RowBox[{"P", ",", "q"}], "]"}]}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Stilde", "[", 
    RowBox[{"S_", ",", "P_", ",", "\[Zeta]_"}], "]"}], ":=", " ", 
   RowBox[{"S", " ", "+", " ", 
    RowBox[{"Z0", "[", 
     RowBox[{"P", ",", "\[Zeta]"}], "]"}], " ", "+", "  ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"Z1", "[", 
      RowBox[{"P", ",", "\[Zeta]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"Z2", "[", 
      RowBox[{"P", ",", "\[Zeta]"}], "]"}]}]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.8538357099198856`*^9, 3.8538357742697515`*^9}, {
   3.8538358854431143`*^9, 3.853835892670882*^9}, {3.883627074679145*^9, 
   3.883627083253512*^9}, {3.8836286568885317`*^9, 3.883628675812537*^9}, 
   3.883629989866374*^9, {3.895026966264233*^9, 3.895026968616186*^9}, {
   3.933910225264801*^9, 3.933910244993485*^9}, {3.991646262758006*^9, 
   3.991646329444661*^9}, {3.99170910816568*^9, 
   3.991709108867984*^9}},ExpressionUUID->"f18ebc58-4abe-4326-8743-\
e97fe645e241"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inverse NIT", "Subsection",
 CellChangeTimes->{{3.991646349716908*^9, 
  3.991646360980851*^9}},ExpressionUUID->"cfaebd09-f774-49b4-9a4c-\
5475bd404303"],

Cell[CellGroupData[{

Cell["Leading-Order", "Subsubsection",
 CellChangeTimes->{{3.9916464673470917`*^9, 3.991646469680767*^9}, {
  3.991646505713277*^9, 
  3.991646505972102*^9}},ExpressionUUID->"efbf642c-7032-41b7-bf8b-\
90e1ef867114"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PInvNIT0", " ", "=", "  ", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], "-", " ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"Y1", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]InvNIT0", " ", "=", "  ", 
   RowBox[{
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "-", " ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"X1", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SInvNIT0", " ", "=", "  ", 
   RowBox[{
    RowBox[{"S", "[", "\[Lambda]", "]"}], " ", "-", 
    RowBox[{"Z0", "[", 
     RowBox[{
      RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
      RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.933911142287459*^9, 3.933911204248444*^9}, {
  3.9916463855168*^9, 3.9916464128244123`*^9}, {3.991646443960047*^9, 
  3.991646461570009*^9}, {3.991708995114067*^9, 3.9917089954554987`*^9}, {
  3.99170911507994*^9, 3.991709115365107*^9}, {3.9917092106553087`*^9, 
  3.99170924346229*^9}, {3.991709399489339*^9, 3.9917094033103848`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"19312c54-d2c3-470c-96a4-9508cb727488"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Next-to-Leading-Order", "Subsubsection",
 CellChangeTimes->{{3.991646480164699*^9, 
  3.9916465042703867`*^9}},ExpressionUUID->"95b334e4-de82-46cd-aff6-\
4de410dd13c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PInvNIT1", "=", " ", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Ptilde", "[", 
       RowBox[{"P", ",", "\[Zeta]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "->", "PInvNIT0"}], ",", 
        RowBox[{"\[Zeta]", " ", "->", "\[Zeta]InvNIT0"}]}], "}"}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.933910838436393*^9, 3.933910849510518*^9}, {
  3.933910923245894*^9, 3.9339111101722517`*^9}, {3.9339112090081987`*^9, 
  3.9339112328467627`*^9}, {3.991646542532196*^9, 3.991646594073031*^9}, {
  3.991709319716687*^9, 3.991709326681734*^9}, {3.9917094057548647`*^9, 
  3.991709421187908*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"b94d729e-3c6c-4378-8675-dc5e94cac5fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y2", "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "-", 
  RowBox[{
   RowBox[{"X1", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Y1", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.933910849785084*^9, {3.9339110125140123`*^9, 3.933911110475338*^9}, {
   3.933911223895845*^9, 3.933911233435685*^9}, 3.9914790535566673`*^9, 
   3.991479192800406*^9, 3.991479384406164*^9, {3.991646528475636*^9, 
   3.9916465778648663`*^9}, 3.991646624372549*^9, 3.991709354517818*^9, {
   3.991709413079723*^9, 3.991709430900433*^9}},
 CellLabel->
  "Out[155]=",ExpressionUUID->"f253299f-3b4e-44fb-8b58-216fc4b35117"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Zeta]InvNIT1", "=", " ", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Ptilde", "[", 
       RowBox[{"P", ",", "\[Zeta]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "->", "PInvNIT0"}], ",", 
        RowBox[{"\[Zeta]", " ", "->", "\[Zeta]InvNIT0"}]}], "}"}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.933911240990082*^9, 3.933911244713565*^9}, {
  3.99164659870704*^9, 3.9916466128085337`*^9}, {3.991709332977118*^9, 
  3.991709337380069*^9}, {3.991709407504492*^9, 3.9917094239596157`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"01eca0c2-7729-4ca1-bf53-5525d9449d53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y2", "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "-", 
  RowBox[{
   RowBox[{"X1", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Y1", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.933911245534498*^9, 3.9914790558041277`*^9, 3.991479194283079*^9, 
   3.991479386441799*^9, 3.991646613821517*^9, 3.991709355177868*^9, {
   3.99170941378226*^9, 3.991709431901507*^9}},
 CellLabel->
  "Out[156]=",ExpressionUUID->"7f1bbb60-eabe-4749-bf8c-c9e9317ea8ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SInvNIT1", "=", " ", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Stilde", "[", 
       RowBox[{"S", ",", "P", ",", "\[Zeta]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "->", "PInvNIT0"}], ",", 
        RowBox[{"\[Zeta]", " ", "->", "\[Zeta]InvNIT0"}]}], "}"}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.991709256102888*^9, 3.991709256493587*^9}, {
  3.991709300780183*^9, 3.991709301130261*^9}, {3.99170933482787*^9, 
  3.9917094276536207`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"12ff601a-cdeb-42be-9bd4-49cf77f074a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z1", "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "-", 
  RowBox[{
   RowBox[{"X1", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Z0", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Y1", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Z0", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9917093584915533`*^9, 3.991709391011791*^9}, 
   3.99170943264023*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"3c83c15d-2546-479b-be0d-64baff2bd183"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Orbital Evolution", "Subsection",
 CellChangeTimes->{{3.8950342612866364`*^9, 3.895034264693243*^9}, 
   3.895042909106246*^9},ExpressionUUID->"b1c754a9-a798-436c-aaab-\
eeafe3206421"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dPtd\[Lambda]0", " ", "=", " ", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Ptilde", "[", 
        RowBox[{
         RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
       "\[Lambda]"}], "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.895034294170968*^9, 3.89503433961872*^9}, {
  3.895034441385157*^9, 3.8950344518176203`*^9}, {3.991646640323618*^9, 
  3.991646745044498*^9}, {3.991646850430764*^9, 3.991646852268366*^9}, {
  3.99164698835688*^9, 3.991646999679638*^9}, {3.9916486977330627`*^9, 
  3.991648699958488*^9}, {3.991709544443585*^9, 3.991709554018907*^9}, {
  3.9917098001078997`*^9, 3.99170980017391*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"666b745a-a231-4926-8bac-d85708ed25d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fj", "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["Y1", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.895034344459299*^9, {3.895034425137905*^9, 3.895034453380432*^9}, 
   3.9308248896802797`*^9, 3.930825067646673*^9, 3.930825126265985*^9, {
   3.991479209822308*^9, 3.9914792353764753`*^9}, 3.991479316039504*^9, 
   3.991479396758444*^9, {3.9916467107947702`*^9, 3.991646745994978*^9}, 
   3.991646852964219*^9, 3.9916470009547043`*^9, 3.9916475253756866`*^9, 
   3.991648193219001*^9, 3.991648701257106*^9, 3.991709555188848*^9, 
   3.991709802335644*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"daba825d-b255-4d90-963a-78b02ae7bbee"]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Y", 
      RowBox[{"j", ",", "n"}]], 
     RowBox[{"(", "1", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "n"], 
     SubscriptBox[
      OverscriptBox["F", "^"], 
      RowBox[{"j", ",", "n"}]], " "}]}], TraditionalForm]],ExpressionUUID->
  "fec2fdd9-8368-478e-ab43-352ea7aa80d6"]
}], "Item",
 CellChangeTimes->{{3.99164781932957*^9, 3.991647894388431*^9}, {
  3.991647935398117*^9, 3.9916479448379583`*^9}, {3.9917100318526278`*^9, 
  3.991710032194878*^9}},ExpressionUUID->"8035af6a-2be9-4ae6-b0f2-\
3b18e742773e"],

Cell[CellGroupData[{

Cell[TextData[{
 " Averaged Term: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox[
      SubscriptBox["F", "j"], "~"], 
     RowBox[{"(", "0", ")"}]], " ", "=", " ", 
    RowBox[{"<", 
     SubscriptBox["F", "j"], ">"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2c752683-78db-420c-a6e5-fe26199c46d0"]
}], "Item",
 CellChangeTimes->{{3.991647957841308*^9, 3.9916479657297573`*^9}, {
  3.99164803523429*^9, 3.9916480654259853`*^9}, {3.991710039516717*^9, 
  3.991710040736331*^9}},ExpressionUUID->"3f9f284f-d75b-49b4-abc0-\
0a419bb67a84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dPtd\[Lambda]1", "  ", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Ptilde", "[", 
         RowBox[{
          RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
        "\[Lambda]"}], "]"}], "-", 
      RowBox[{"\[Epsilon]", " ", "dPtd\[Lambda]0"}], "+", " ", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"F0NIT", "[", 
        RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.89503446142337*^9, 3.8950345529967318`*^9}, {
  3.895034717008054*^9, 3.895034718212677*^9}, {3.9914792739683523`*^9, 
  3.991479313765111*^9}, {3.9916470149638033`*^9, 3.991647053278047*^9}, {
  3.991647088645186*^9, 3.9916471790413*^9}, {3.991647253949074*^9, 
  3.9916472563550253`*^9}, {3.9916480958380413`*^9, 3.9916480960698643`*^9}, {
  3.991648703690337*^9, 3.991648706132689*^9}, {3.991709564758518*^9, 
  3.9917095650450706`*^9}, {3.991709805822132*^9, 3.991709808332005*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"1f1c30e5-bbe2-4ce4-8e60-ba2d291f6122"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Y1", "[", 
     RowBox[{
      RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
      RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], " ", 
   RowBox[{
    SuperscriptBox["F0NIT", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fw", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Y2", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{"Fj", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.895034461920491*^9, {3.895034544340518*^9, 3.895034553261324*^9}, 
   3.895034718799155*^9, 3.93082494321574*^9, 3.930825071458139*^9, 
   3.9308251281800413`*^9, 3.991479213383286*^9, {3.991479274723268*^9, 
   3.991479317430146*^9}, 3.991479400356543*^9, 3.9916471810668573`*^9, 
   3.991647529547474*^9, {3.991648078823103*^9, 3.9916480967490683`*^9}, 
   3.991648194907148*^9, 3.991648707579855*^9, 3.9917095671679907`*^9, 
   3.9917098092927303`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"54c13304-8c2a-4606-b742-223db4a93898"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Y", 
      RowBox[{"j", ",", "n"}]], 
     RowBox[{"(", "2", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "\[Kappa]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", 
         FractionBox[
          RowBox[{"\[PartialD]", " ", 
           RowBox[{"<", 
            SuperscriptBox[
             SubscriptBox["F", "j"], 
             RowBox[{"(", "0", ")"}]], ">"}]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "k"]}]]}], " ", 
        SuperscriptBox[
         SubscriptBox["Y", 
          RowBox[{"k", ",", "n"}]], 
         RowBox[{"(", "1", ")"}]]}], " ", "+", 
       SubscriptBox[
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"\[PartialD]", 
             SuperscriptBox[
              SubscriptBox["Y", "j"], 
              RowBox[{"(", "1", ")"}]]}], 
            RowBox[{"\[PartialD]", " ", 
             SubscriptBox["P", "k"]}]], 
           SubscriptBox["F", "k"]}], "}"}], " "}], "n"], "  ", "+", 
       SubscriptBox[
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"\[PartialD]", 
            SuperscriptBox[
             SubscriptBox["Y", "j"], 
             RowBox[{"(", "1", ")"}]]}], 
           RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
          SubscriptBox["f", "w"]}], "}"}], "n"]}], " ", ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"671a8d64-0142-480a-af06-88fe9aa240be"]
}], "Item",
 CellChangeTimes->{{3.991647287656032*^9, 3.9916473015052347`*^9}, {
  3.9916473632996492`*^9, 3.9916473742625017`*^9}, {3.991647423366377*^9, 
  3.991647461492453*^9}, {3.991647542085175*^9, 3.9916476868133087`*^9}, {
  3.99164791044105*^9, 3.9916479247443027`*^9}, {3.9916488700573463`*^9, 
  3.991648870375511*^9}},ExpressionUUID->"245ffb5b-0603-45f9-a9f7-\
2330b5f999c2"],

Cell[CellGroupData[{

Cell[TextData[{
 "Averaged Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox[
      OverscriptBox[
       StyleBox["F", "Text"], "~"], "Text"], 
     RowBox[{"(", "1", ")"}]], " ", "=", 
    RowBox[{"<", 
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox[
         SubscriptBox["Y", "j"], 
         RowBox[{"(", "1", ")"}]]}], 
       RowBox[{"\[PartialD]", " ", 
        SubscriptBox["P", "k"]}]], 
      SubscriptBox["F", "k"]}], ">", "   ", 
     RowBox[{"+", 
      RowBox[{"<", 
       RowBox[{
        FractionBox[
         RowBox[{"\[PartialD]", 
          SuperscriptBox[
           SubscriptBox["Y", "j"], 
           RowBox[{"(", "1", ")"}]]}], 
         RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
        SubscriptBox["f", "w"]}], ">", " "}]}]}]}], TraditionalForm]],
  ExpressionUUID->"ff1046dd-f129-4a8c-90bd-fabf49857246"]
}], "Item",
 CellChangeTimes->{{3.991647697376782*^9, 3.991647703079966*^9}, {
  3.991647739588575*^9, 
  3.9916478049815483`*^9}},ExpressionUUID->"621267a3-012e-4117-82e8-\
0b6c58d58009"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dPtd\[Lambda]2", "  ", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Ptilde", "[", 
         RowBox[{
          RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
        "\[Lambda]"}], "]"}], "-", 
      RowBox[{"\[Epsilon]", " ", "dPtd\[Lambda]0"}], " ", "-", " ", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", "dPtd\[Lambda]1"}], " ", "+", 
      " ", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"F0NIT", "[", 
        RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], " ", "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"F1NIT", "[", 
        RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.991648136964473*^9, 3.991648212786663*^9}, {
  3.991648723377077*^9, 3.9916487255784197`*^9}, {3.9917095716783667`*^9, 
  3.9917095720098047`*^9}, {3.991709811862431*^9, 3.9917098172186947`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"40ae59dd-5dd7-4dc4-8d17-0badf10bd596"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"Y2", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F0NIT", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Y1", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F1NIT", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Y1", "[", 
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["F0NIT", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"fw", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["Y3", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Fj", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.991648187197681*^9, 3.99164821504574*^9}, 
   3.991648729950576*^9, 3.991709576125196*^9, 3.991709818380766*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"96bfa7f1-227d-49d9-b421-6c1880ba1bec"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Y", 
      RowBox[{"j", ",", "n"}]], 
     RowBox[{"(", "3", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "n"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", 
         FractionBox[
          RowBox[{"\[PartialD]", " ", 
           SuperscriptBox[
            SubscriptBox[
             OverscriptBox["F", "~"], "j"], 
            RowBox[{"(", "0", ")"}]]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "k"]}]]}], " ", 
        SuperscriptBox[
         SubscriptBox["Y", 
          RowBox[{"k", ",", "n"}]], 
         RowBox[{"(", "2", ")"}]]}], " ", "-", "  ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[PartialD]", " ", 
          RowBox[{"<", 
           SuperscriptBox[
            SubscriptBox["F", "j"], 
            RowBox[{"(", "1", ")"}]], ">"}]}], 
         RowBox[{"\[PartialD]", 
          SubscriptBox["P", "k"]}]], " ", 
        SuperscriptBox[
         SubscriptBox["Y", 
          RowBox[{"k", ",", "n"}]], 
         RowBox[{"(", "2", ")"}]]}], " ", "-", 
       RowBox[{
        FractionBox[
         RowBox[{" ", "1"}], "2"], " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], 
          SuperscriptBox[
           SubscriptBox[
            OverscriptBox["f", "~"], "j"], 
           RowBox[{"(", "0", ")"}]]}], 
         RowBox[{
          RowBox[{"\[PartialD]", " ", 
           SubscriptBox["P", "k"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "l"]}]}]], 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Y", "k"], 
            RowBox[{"(", "1", ")"}]], " ", 
           SuperscriptBox[
            SubscriptBox["Y", "l"], 
            RowBox[{"(", "1", ")"}]]}], "}"}], "n"]}], "+", 
       SubscriptBox[
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"\[PartialD]", 
             SuperscriptBox[
              SubscriptBox["Y", "j"], 
              RowBox[{"(", "1", ")"}]]}], 
            RowBox[{"\[PartialD]", " ", 
             SubscriptBox["P", "k"]}]], 
           SubscriptBox["F", "k"]}], "}"}], " "}], "n"], "  ", "+", 
       SubscriptBox[
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"\[PartialD]", 
            SuperscriptBox[
             SubscriptBox["Y", "j"], 
             RowBox[{"(", "1", ")"}]]}], 
           RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
          SubscriptBox["f", "w"]}], "}"}], "n"]}], " ", ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"6570d093-69ab-4fe1-a24c-767214410dda"]
}], "Item",
 CellChangeTimes->{{3.991648230169141*^9, 3.991648231048471*^9}, {
  3.991648267024043*^9, 3.991648267060257*^9}, {3.991648751789158*^9, 
  3.991648751819738*^9}, {3.9916488587806787`*^9, 3.991648868218274*^9}, {
  3.991706525210492*^9, 3.9917065687699633`*^9}, {3.991706927565435*^9, 
  3.9917069279454203`*^9}, {3.991708612455389*^9, 
  3.991708630199223*^9}},ExpressionUUID->"badbd431-2c1f-406a-bd28-\
45cf0c3be3ad"],

Cell[TextData[{
 "Averaged Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox[
      OverscriptBox[
       StyleBox["F", "Text"], "~"], "Text"], 
     RowBox[{"(", "2", ")"}]], " ", "=", 
    RowBox[{"<", 
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox[
         SubscriptBox["Y", "j"], 
         RowBox[{"(", "2", ")"}]]}], 
       RowBox[{"\[PartialD]", " ", 
        SubscriptBox["P", "k"]}]], 
      SubscriptBox["F", "k"]}], ">", "   ", 
     RowBox[{"+", 
      RowBox[{"<", 
       RowBox[{
        FractionBox[
         RowBox[{"\[PartialD]", 
          SuperscriptBox[
           SubscriptBox["Y", "j"], 
           RowBox[{"(", "2", ")"}]]}], 
         RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
        SubscriptBox["f", "w"]}], ">", " ", 
       RowBox[{
        RowBox[{"+", 
         FractionBox[
          RowBox[{" ", "1"}], "2"]}], " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], 
          SuperscriptBox[
           SubscriptBox[
            OverscriptBox["F", "~"], "j"], 
           RowBox[{"(", "0", ")"}]]}], 
         RowBox[{
          RowBox[{"\[PartialD]", " ", 
           SubscriptBox["P", "k"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "l"]}]}]]}], "<", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["Y", "k"], 
         RowBox[{"(", "1", ")"}]], " ", 
        SuperscriptBox[
         SubscriptBox["Y", "l"], 
         RowBox[{"(", "1", ")"}]]}], ">", " "}]}]}]}], TraditionalForm]],
  ExpressionUUID->"b9ea055a-930b-4092-94f9-99736839b2aa"]
}], "Item",
 CellChangeTimes->{{3.991648233088324*^9, 3.991648238875193*^9}, {
  3.99164826981035*^9, 3.991648393655078*^9}, {3.991648464642284*^9, 
  3.9916485074364443`*^9}},ExpressionUUID->"bd691bb2-e113-49fe-b6da-\
27b8fb10db8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phase Evolution", "Subsection",
 CellChangeTimes->{{3.8950342612866364`*^9, 3.895034264693243*^9}, {
  3.895042909106246*^9, 
  3.895042922997952*^9}},ExpressionUUID->"fb0ba726-21b0-45cf-baf1-\
0ef671abca6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Zeta]td\[Lambda]1", " ", "=", " ", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Zeta]tilde", "[", 
        RowBox[{
         RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
       "\[Lambda]"}], "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.991706672166092*^9, 3.9917066817428637`*^9}, {
  3.9917095840364656`*^9, 3.9917095843304358`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"a84b52b1-8029-4508-92c7-2f8587f4c7ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fw", "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["X1", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.991706684623123*^9, 3.991709585153697*^9, 
  3.991709830266918*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"813e4227-b9ad-4c7f-96fe-15dc7b2abceb"]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["X", "n"], 
     RowBox[{"(", "1", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "n"], 
     SubscriptBox[
      OverscriptBox["f", "^"], 
      RowBox[{"w", ",", "n"}]], " "}]}], TraditionalForm]],ExpressionUUID->
  "325b7d3d-54dd-400c-bbc8-2983101c8050"]
}], "Item",
 CellChangeTimes->{{3.99164781932957*^9, 3.991647894388431*^9}, {
  3.991647935398117*^9, 3.9916479448379583`*^9}, {3.9917068399722567`*^9, 
  3.991706890522423*^9}},ExpressionUUID->"e0c59bea-5898-46dc-819f-\
649a11480077"],

Cell[CellGroupData[{

Cell[TextData[{
 " Averaged Term: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["f", "~"], 
     RowBox[{"(", "1", ")"}]], " ", "=", " ", 
    RowBox[{"<", 
     SubscriptBox["f", "w"], ">"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3937a13f-5ed6-49dd-8fd8-f7dc4a25c2f2"]
}], "Item",
 CellChangeTimes->{{3.991647957841308*^9, 3.9916479657297573`*^9}, {
  3.99164803523429*^9, 3.9916480654259853`*^9}, {3.99170687164849*^9, 
  3.9917068856140623`*^9}},ExpressionUUID->"9a014dac-4384-49ce-a7de-\
068e85a09908"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Zeta]td\[Lambda]2", "  ", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Zeta]tilde", "[", 
         RowBox[{
          RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
        "\[Lambda]"}], "]"}], " ", "-", 
      RowBox[{"\[Epsilon]", " ", "d\[Zeta]td\[Lambda]1"}], "+", " ", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"f1NIT", "[", 
        RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.991706719105671*^9, 3.991706775124708*^9}, {
  3.9917095893294773`*^9, 3.991709589624407*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"3295abe0-c239-456b-a63d-3ef19be6926e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Y1", "[", 
     RowBox[{
      RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
      RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], " ", 
   RowBox[{
    SuperscriptBox["f1NIT", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fw", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["X1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["X2", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{"Fj", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["X1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9917067806769114`*^9, 3.991709591004078*^9, 
  3.991709831741325*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"860f0029-81a8-465c-96fb-e5828e3feaff"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["X", "n"], 
     RowBox[{"(", "2", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "n"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", 
         FractionBox[
          RowBox[{"\[PartialD]", " ", 
           RowBox[{"<", 
            SuperscriptBox[
             SubscriptBox["f", "w"], 
             RowBox[{"(", "0", ")"}]], ">"}]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "k"]}]]}], " ", 
        SuperscriptBox[
         SubscriptBox["Y", 
          RowBox[{"k", ",", "n"}]], 
         RowBox[{"(", "1", ")"}]]}], " ", "+", 
       SubscriptBox[
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"\[PartialD]", 
             SuperscriptBox["X", 
              RowBox[{"(", "1", ")"}]]}], 
            RowBox[{"\[PartialD]", " ", 
             SubscriptBox["P", "k"]}]], 
           SubscriptBox["F", "k"]}], "}"}], " "}], "n"], "  ", "+", 
       SubscriptBox[
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"\[PartialD]", 
            SuperscriptBox["X", 
             RowBox[{"(", "1", ")"}]]}], 
           RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
          SubscriptBox["f", "w"]}], "}"}], "n"]}], " ", ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"e62ad815-9df8-474f-bd49-dd86c99ae63e"]
}], "Item",
 CellChangeTimes->{{3.991647287656032*^9, 3.9916473015052347`*^9}, {
  3.9916473632996492`*^9, 3.9916473742625017`*^9}, {3.991647423366377*^9, 
  3.991647461492453*^9}, {3.991647542085175*^9, 3.9916476868133087`*^9}, {
  3.99164791044105*^9, 3.9916479247443027`*^9}, {3.9916488700573463`*^9, 
  3.991648870375511*^9}, {3.991706911656095*^9, 3.991706945247521*^9}, {
  3.9917070005982857`*^9, 
  3.9917070368332644`*^9}},ExpressionUUID->"5929a3ab-06d4-434e-abdb-\
0070f578d2a1"],

Cell[TextData[{
 "Averaged Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox[
      OverscriptBox["f", "~"], "Text"], 
     RowBox[{"(", "2", ")"}]], " ", "=", 
    RowBox[{"<", 
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox["X", 
         RowBox[{"(", "1", ")"}]]}], 
       RowBox[{"\[PartialD]", " ", 
        SubscriptBox["P", "k"]}]], 
      SubscriptBox["F", "k"]}], ">", "   ", 
     RowBox[{"+", 
      RowBox[{"<", 
       RowBox[{
        FractionBox[
         RowBox[{"\[PartialD]", 
          SuperscriptBox["X", 
           RowBox[{"(", "1", ")"}]]}], 
         RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
        SubscriptBox["f", "w"]}], ">", " "}]}]}]}], TraditionalForm]],
  ExpressionUUID->"4109d9d0-44fc-47f5-9ec5-102bce038bd7"]
}], "Item",
 CellChangeTimes->{{3.991647697376782*^9, 3.991647703079966*^9}, {
  3.991647739588575*^9, 3.9916478049815483`*^9}, {3.9917069488724213`*^9, 
  3.991706951651267*^9}, {3.991707051027495*^9, 
  3.99170705842525*^9}},ExpressionUUID->"37f9b445-8018-475a-8906-\
efb4e21a4622"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extrinsic Parameter Evolution", "Subsection",
 CellChangeTimes->{{3.895044691443445*^9, 
  3.895044706383829*^9}},ExpressionUUID->"95557b83-9076-4be4-8f5a-\
e59e7084ad12"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Applies", " ", "to", " ", "t", " ", "and", " ", "\[Phi]", " ", 
   "coordinates"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9917071527345037`*^9, 
  3.991707162600184*^9}},ExpressionUUID->"084d7d73-bf24-43ad-8952-\
fcdbd5869b80"],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Sn", "[", 
       RowBox[{
        RowBox[{"S", "[", "\[Lambda]", "]"}], ",", " ", 
        RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"q", "[", "\[Lambda]", "]"}]}], "]"}], ",", "\[Lambda]"}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", " ", 
       RowBox[{"PInvNIT1", " ", "-", " ", 
        RowBox[{"\[Nu]", " ", 
         RowBox[{"Y1", "[", 
          RowBox[{"P", ",", "q"}], "]"}]}], " ", "-", " ", 
        RowBox[{
         SuperscriptBox["\[Nu]", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y2", "[", 
            RowBox[{"P", ",", "q"}], "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             SuperscriptBox["Y1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"P", ",", "q"}], "]"}], " ", 
            RowBox[{"Y1", "[", 
             RowBox[{"P", ",", "q"}], "]"}]}], " ", "-", "  ", 
           RowBox[{
            RowBox[{
             SuperscriptBox["Y1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"P", ",", "q"}], "]"}], 
            RowBox[{"X1", "[", 
             RowBox[{"P", ",", "q"}], "]"}]}]}], " ", ")"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"q", "[", "\[Lambda]", "]"}], " ", "->", " ", 
       RowBox[{"q", " ", "-", " ", 
        RowBox[{"\[Nu]", " ", 
         RowBox[{"X1", "[", 
          RowBox[{"P", ",", "q"}], "]"}]}], "-", " ", 
        RowBox[{
         SuperscriptBox["\[Nu]", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X2", "[", 
            RowBox[{"P", ",", "q"}], "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             SuperscriptBox["X1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"P", ",", "q"}], "]"}], " ", 
            RowBox[{"Y1", "[", 
             RowBox[{"P", ",", "q"}], "]"}]}], " ", "-", "  ", 
           RowBox[{
            RowBox[{
             SuperscriptBox["X1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"P", ",", "q"}], "]"}], 
            RowBox[{"X1", "[", 
             RowBox[{"P", ",", "q"}], "]"}]}]}], " ", ")"}]}]}]}]}], "}"}]}], 
   " ", ",", 
   RowBox[{"{", 
    RowBox[{"\[Nu]", ",", "0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.991707300656292*^9, 
  3.991707306523561*^9}},ExpressionUUID->"8b59bb81-0161-4bfd-affb-\
3ac507de4778"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dStd\[Lambda]0", "=", " ", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Stilde", "[", 
        RowBox[{
         RowBox[{"S", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
       "\[Lambda]"}], "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9917073472297297`*^9, 3.991707361399982*^9}, {
  3.9917074845326433`*^9, 3.99170750276167*^9}, {3.991709839705566*^9, 
  3.991709858254451*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"b73b3ff0-88c3-4844-8e4c-2c7f5a71ef57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["Z0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9917073591567783`*^9, 3.99170736167692*^9}, {
   3.9917074951304903`*^9, 3.99170750381811*^9}, 3.99170760036462*^9, {
   3.991709841481627*^9, 3.9917098594965467`*^9}},
 CellLabel->
  "Out[169]=",ExpressionUUID->"b889b362-d098-4589-9b1a-e0f466ae6fd8"]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Z", 
      RowBox[{"k", ",", "n"}]], 
     RowBox[{"(", "1", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "\[Kappa]"], 
     SubscriptBox[
      OverscriptBox["s", "^"], 
      RowBox[{"k", ",", "n"}]], " "}]}], TraditionalForm]],ExpressionUUID->
  "4aafbd63-92d6-495e-a6d1-c7da0ed956b0"]
}], "Item",
 CellChangeTimes->{{3.99164781932957*^9, 3.991647894388431*^9}, {
  3.991647935398117*^9, 3.9916479448379583`*^9}, {3.991708066035708*^9, 
  3.991708075193838*^9}},ExpressionUUID->"be8b2cc0-7b82-426e-b3f4-\
7bb4ed12d720"],

Cell[CellGroupData[{

Cell[TextData[{
 " Averaged Term: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      OverscriptBox["s", "~"], "k"], 
     RowBox[{"(", "0", ")"}]], " ", "=", " ", 
    RowBox[{"<", 
     SubscriptBox["s", "k"], ">"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9b40cf1c-7eba-4516-856b-88c2e1d9fc8c"]
}], "Item",
 CellChangeTimes->{{3.991647957841308*^9, 3.9916479657297573`*^9}, {
  3.99164803523429*^9, 3.9916480654259853`*^9}, {3.991708082426865*^9, 
  3.9917080938424253`*^9}},ExpressionUUID->"badb72d5-521c-4cf4-b865-\
ee3efe1b2757"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dStd\[Lambda]1", "  ", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Stilde", "[", 
         RowBox[{
          RowBox[{"S", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
        "\[Lambda]"}], "]"}], "-", "dStd\[Lambda]0", "+", "  ", 
      RowBox[{"s0NIT", "[", 
       RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.991707580473472*^9, 3.9917076408405523`*^9}, {
  3.991709865722838*^9, 3.991709866064027*^9}, {3.991709925761648*^9, 
  3.991709930754137*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"f942c0f0-b0de-402a-a63a-39f04865c6b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Y1", "[", 
     RowBox[{
      RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
      RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], " ", 
   RowBox[{
    SuperscriptBox["s0NIT", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fw", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Z0", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Z1", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
    RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{"Fj", "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Z0", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9917075973255577`*^9, 3.9917076415994473`*^9}, {
  3.991709917357479*^9, 3.991709931776492*^9}},
 CellLabel->
  "Out[171]=",ExpressionUUID->"6a3b4fdb-da2a-4ea7-8407-aecf2a192aef"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Z", 
      RowBox[{"k", ",", "n"}]], 
     RowBox[{"(", "2", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "\[Kappa]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", 
         FractionBox[
          RowBox[{"\[PartialD]", " ", 
           RowBox[{"<", 
            SuperscriptBox[
             SubscriptBox["s", "k"], 
             RowBox[{"(", "0", ")"}]], ">"}]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "j"]}]]}], " ", 
        SuperscriptBox[
         SubscriptBox["Y", 
          RowBox[{"j", ",", "n"}]], 
         RowBox[{"(", "1", ")"}]]}], " ", "+", 
       SubscriptBox[
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"\[PartialD]", 
             SuperscriptBox[
              SubscriptBox["Z", "k"], 
              RowBox[{"(", "1", ")"}]]}], 
            RowBox[{"\[PartialD]", " ", 
             SubscriptBox["P", "j"]}]], 
           SubscriptBox["F", "j"]}], "}"}], " "}], "n"], "  ", "+", 
       SubscriptBox[
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"\[PartialD]", 
            SuperscriptBox[
             SubscriptBox["Z", "k"], 
             RowBox[{"(", "1", ")"}]]}], 
           RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
          SubscriptBox["f", "w"]}], "}"}], "n"]}], " ", ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"305e2d11-da0b-4019-973b-357dcf384d49"]
}], "Item",
 CellChangeTimes->{{3.991647287656032*^9, 3.9916473015052347`*^9}, {
  3.9916473632996492`*^9, 3.9916473742625017`*^9}, {3.991647423366377*^9, 
  3.991647461492453*^9}, {3.991647542085175*^9, 3.9916476868133087`*^9}, {
  3.99164791044105*^9, 3.9916479247443027`*^9}, {3.9916488700573463`*^9, 
  3.991648870375511*^9}, {3.991707740675075*^9, 3.991707741051149*^9}, {
  3.991707792605562*^9, 3.99170779371531*^9}, {3.991707827301497*^9, 
  3.991707877354375*^9}},ExpressionUUID->"0c379663-0d12-4332-ba41-\
521b028cb09c"],

Cell[CellGroupData[{

Cell[TextData[{
 "Averaged Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      StyleBox[
       OverscriptBox["s", "~"], "Text"], "k"], 
     RowBox[{"(", "1", ")"}]], " ", "=", 
    RowBox[{"<", 
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox[
         SubscriptBox["Z", "k"], 
         RowBox[{"(", "1", ")"}]]}], 
       RowBox[{"\[PartialD]", " ", 
        SubscriptBox["P", "j"]}]], 
      SubscriptBox["F", "j"]}], ">", "   ", 
     RowBox[{"+", 
      RowBox[{"<", 
       RowBox[{
        FractionBox[
         RowBox[{"\[PartialD]", 
          SuperscriptBox[
           SubscriptBox["Z", "k"], 
           RowBox[{"(", "1", ")"}]]}], 
         RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
        SubscriptBox["f", "w"]}], ">", " "}]}]}]}], TraditionalForm]],
  ExpressionUUID->"e658622c-6f8a-4894-963a-63df378ee33e"]
}], "Item",
 CellChangeTimes->{{3.991647697376782*^9, 3.991647703079966*^9}, {
  3.991647739588575*^9, 3.9916478049815483`*^9}, {3.99170791623203*^9, 
  3.991707950776273*^9}},ExpressionUUID->"b385f1e5-1f34-430d-b3be-\
b68471185991"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dStd\[Lambda]2", "  ", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Stilde", "[", 
         RowBox[{
          RowBox[{"S", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], ",", 
        "\[Lambda]"}], "]"}], "-", " ", "dStd\[Lambda]0", " ", "-", " ", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "1"], " ", "dStd\[Lambda]1"}], " ", "+", 
      "  ", 
      RowBox[{"s0NIT", "[", 
       RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}], " ", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"s1NIT", "[", 
        RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"PInvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "PInvNIT1"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], " ", "->", "  ", 
        RowBox[{"\[Zeta]InvNIT0", " ", "-", " ", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Zeta]InvNIT1"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.991707676165955*^9, 3.991707735546496*^9}, {
  3.991709935719122*^9, 3.991709953063393*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"bc8cc0f4-349f-4a0f-bc3f-9084024ba3f9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"Y2", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["s0NIT", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Y1", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["s1NIT", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Y1", "[", 
       RowBox[{
        RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["s0NIT", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"P", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"fw", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["Z1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["Z2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Fj", "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["Z1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"P", "[", "\[Lambda]", "]"}], ",", 
       RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9917077191804123`*^9, 3.991707736056265*^9}, 
   3.991709953916685*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"9e1a479e-89fd-4f5a-8e00-d77de78ee67b"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Oscillating Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Z", 
      RowBox[{"j", ",", "n"}]], 
     RowBox[{"(", "2", ")"}]], " ", "=", " ", 
    RowBox[{
     FractionBox["i", "n"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "  ", 
         FractionBox[
          RowBox[{"\[PartialD]", " ", 
           SuperscriptBox[
            SubscriptBox[
             OverscriptBox["s", "~"], "k"], 
            RowBox[{"(", "0", ")"}]]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "j"]}]]}], " ", 
        SuperscriptBox[
         SubscriptBox["Y", 
          RowBox[{"j", ",", "n"}]], 
         RowBox[{"(", "2", ")"}]]}], " ", "-", "  ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[PartialD]", " ", 
          SuperscriptBox[
           SubscriptBox[
            OverscriptBox["s", "~"], "k"], 
           RowBox[{"(", "1", ")"}]]}], 
         RowBox[{"\[PartialD]", 
          SubscriptBox["P", "j"]}]], " ", 
        SuperscriptBox[
         SubscriptBox["Y", 
          RowBox[{"j", ",", "n"}]], 
         RowBox[{"(", "1", ")"}]]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{" ", "1"}], "2"], " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], 
          SuperscriptBox[
           SubscriptBox[
            OverscriptBox["s", "~"], "k"], 
           RowBox[{"(", "0", ")"}]]}], 
         RowBox[{
          RowBox[{"\[PartialD]", " ", 
           SubscriptBox["P", "j"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "l"]}]}]], 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Y", "j"], 
            RowBox[{"(", "1", ")"}]], " ", 
           SuperscriptBox[
            SubscriptBox["Y", "l"], 
            RowBox[{"(", "1", ")"}]]}], "}"}], "n"]}], "+", 
       SubscriptBox[
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"\[PartialD]", 
             SuperscriptBox[
              SubscriptBox["Z", "k"], 
              RowBox[{"(", "1", ")"}]]}], 
            RowBox[{"\[PartialD]", " ", 
             SubscriptBox["P", "j"]}]], 
           SubscriptBox["F", "j"]}], "}"}], " "}], "n"], "  ", "+", 
       SubscriptBox[
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"\[PartialD]", 
            SuperscriptBox[
             SubscriptBox["Z", "k"], 
             RowBox[{"(", "1", ")"}]]}], 
           RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
          SubscriptBox["f", "w"]}], "}"}], "n"]}], " ", ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"192fc590-2820-42b3-a7ea-4334f2d2f855"]
}], "Item",
 CellChangeTimes->{{3.991648230169141*^9, 3.991648231048471*^9}, {
  3.991648267024043*^9, 3.991648267060257*^9}, {3.991648751789158*^9, 
  3.991648751819738*^9}, {3.9916488587806787`*^9, 3.991648868218274*^9}, {
  3.991706525210492*^9, 3.9917065687699633`*^9}, {3.991706927565435*^9, 
  3.9917069279454203`*^9}, {3.991708149964631*^9, 3.991708166301071*^9}, {
  3.991708198402948*^9, 3.9917082334688377`*^9}, {3.991708375798052*^9, 
  3.991708375850769*^9}, {3.991708414272237*^9, 3.991708439146661*^9}, {
  3.991708479101472*^9, 3.991708512198938*^9}, {3.991708584292962*^9, 
  3.991708591626417*^9}},ExpressionUUID->"2b401917-f636-4851-a4aa-\
0833ecd117b8"],

Cell[TextData[{
 "Averaged Terms: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox[
      OverscriptBox["s", "~"], "Text"], 
     RowBox[{"(", "2", ")"}]], " ", "=", 
    RowBox[{"<", 
     RowBox[{
      FractionBox[
       RowBox[{"\[PartialD]", 
        SuperscriptBox[
         SubscriptBox["Z", "k"], 
         RowBox[{"(", "2", ")"}]]}], 
       RowBox[{"\[PartialD]", " ", 
        SubscriptBox["P", "j"]}]], 
      SubscriptBox["F", "j"]}], ">", "   ", 
     RowBox[{"+", 
      RowBox[{"<", 
       RowBox[{
        FractionBox[
         RowBox[{"\[PartialD]", 
          SuperscriptBox[
           SubscriptBox["Z", "j"], 
           RowBox[{"(", "2", ")"}]]}], 
         RowBox[{"\[PartialD]", " ", "\[Zeta]"}]], 
        SubscriptBox["f", "w"]}], ">", " ", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{" ", "1"}], "2"]}], " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], 
          SuperscriptBox[
           SubscriptBox[
            OverscriptBox["s", "~"], "j"], 
           RowBox[{"(", "0", ")"}]]}], 
         RowBox[{
          RowBox[{"\[PartialD]", " ", 
           SubscriptBox["P", "k"]}], 
          RowBox[{"\[PartialD]", 
           SubscriptBox["P", "l"]}]}]]}], "<", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["Y", "k"], 
         RowBox[{"(", "1", ")"}]], " ", 
        SuperscriptBox[
         SubscriptBox["Y", "l"], 
         RowBox[{"(", "1", ")"}]]}], ">", " "}]}]}]}], TraditionalForm]],
  ExpressionUUID->"c1e319ea-71ea-4d62-b4b5-13057780775f"]
}], "Item",
 CellChangeTimes->{{3.991648233088324*^9, 3.991648238875193*^9}, {
  3.99164826981035*^9, 3.991648393655078*^9}, {3.991648464642284*^9, 
  3.9916485074364443`*^9}, {3.9917082486446953`*^9, 3.991708277920403*^9}, {
  3.99170832929079*^9, 3.991708341900804*^9}, {3.991708403695907*^9, 
  3.991708403909111*^9}},ExpressionUUID->"0d01117a-e31c-4a24-a9cb-\
221d4a44436e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{864, 989},
WindowMargins->{{0, Automatic}, {Automatic, -37}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a3b02f53-df55-418e-8145-468f08d75f56"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 244, 6, 417, "Title",ExpressionUUID->"3162de58-7029-4009-a66d-56f3119ab4e3"],
Cell[823, 30, 172, 3, 78, "Subtitle",ExpressionUUID->"75033f8f-0769-4f76-9f69-82477ad19ddf"],
Cell[998, 35, 266, 6, 83, "Text",ExpressionUUID->"a9254be1-a308-4712-8554-87b34b101b38"],
Cell[1267, 43, 181, 3, 46, "Item",ExpressionUUID->"74808221-a946-4fd3-aae0-3c6fe61b6b4f"],
Cell[1451, 48, 177, 2, 46, "Item",ExpressionUUID->"f934f3aa-3171-4185-a472-0d4fffd28ab7"],
Cell[1631, 52, 318, 7, 76, "Item",ExpressionUUID->"8b8ef83a-5cb4-478d-80d1-d8e2263508b4"],
Cell[1952, 61, 394, 7, 105, "Item",ExpressionUUID->"4d8f0dc6-6fcd-4cee-939b-ecfb4fe2ae79"],
Cell[CellGroupData[{
Cell[2371, 72, 204, 3, 155, "Section",ExpressionUUID->"431ad873-d4aa-4910-8ffe-ed0d512ffd08"],
Cell[CellGroupData[{
Cell[2600, 79, 209, 4, 79, "Subsection",ExpressionUUID->"c2b5a24b-384e-44cb-b5d2-2a76a747c70f"],
Cell[2812, 85, 2653, 58, 135, "Input",ExpressionUUID->"54831629-2da2-4413-83ad-3c2e62a8e0bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5502, 148, 157, 3, 79, "Subsection",ExpressionUUID->"3952bdbf-d7d5-487d-8596-b668db06a639"],
Cell[5662, 153, 1770, 46, 135, "Input",ExpressionUUID->"8fb996d5-29c0-4cc5-b78d-78542dc47acd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7469, 204, 155, 3, 79, "Subsection",ExpressionUUID->"08508015-28de-48c6-ab88-36e2b90be3dd"],
Cell[7627, 209, 2162, 55, 105, "Input",ExpressionUUID->"f18ebc58-4abe-4326-8743-e97fe645e241"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9826, 269, 159, 3, 79, "Subsection",ExpressionUUID->"cfaebd09-f774-49b4-9a4c-5475bd404303"],
Cell[CellGroupData[{
Cell[10010, 276, 215, 4, 65, "Subsubsection",ExpressionUUID->"efbf642c-7032-41b7-bf8b-90e1ef867114"],
Cell[10228, 282, 1426, 34, 105, "Input",ExpressionUUID->"19312c54-d2c3-470c-96a4-9508cb727488"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11691, 321, 174, 3, 65, "Subsubsection",ExpressionUUID->"95b334e4-de82-46cd-aff6-4de410dd13c0"],
Cell[CellGroupData[{
Cell[11890, 328, 867, 20, 74, "Input",ExpressionUUID->"b94d729e-3c6c-4378-8675-dc5e94cac5fc"],
Cell[12760, 350, 1527, 43, 80, "Output",ExpressionUUID->"f253299f-3b4e-44fb-8b58-216fc4b35117"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14324, 398, 770, 18, 74, "Input",ExpressionUUID->"01eca0c2-7729-4ca1-bf53-5525d9449d53"],
Cell[15097, 418, 1376, 41, 80, "Output",ExpressionUUID->"7f1bbb60-eabe-4749-bf8c-c9e9317ea8ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16510, 464, 726, 18, 74, "Input",ExpressionUUID->"12ff601a-cdeb-42be-9bd4-49cf77f074a4"],
Cell[17239, 484, 1259, 39, 80, "Output",ExpressionUUID->"3c83c15d-2546-479b-be0d-64baff2bd183"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18559, 530, 190, 3, 79, "Subsection",ExpressionUUID->"b1c754a9-a798-436c-aaab-eeafe3206421"],
Cell[CellGroupData[{
Cell[18774, 537, 1466, 35, 145, "Input",ExpressionUUID->"666b745a-a231-4926-8bac-d85708ed25d3"],
Cell[20243, 574, 1021, 25, 50, "Output",ExpressionUUID->"daba825d-b255-4d90-963a-78b02ae7bbee"]
}, Open  ]],
Cell[21279, 602, 648, 19, 51, "Item",ExpressionUUID->"8035af6a-2be9-4ae6-b0f2-3b18e742773e"],
Cell[CellGroupData[{
Cell[21952, 625, 598, 17, 47, "Item",ExpressionUUID->"3f9f284f-d75b-49b4-abc0-0a419bb67a84"],
Cell[CellGroupData[{
Cell[22575, 646, 1777, 41, 145, "Input",ExpressionUUID->"1f1c30e5-bbe2-4ce4-8e60-ba2d291f6122"],
Cell[24355, 689, 2112, 61, 111, "Output",ExpressionUUID->"54c13304-8c2a-4606-b742-223db4a93898"]
}, Open  ]]
}, Open  ]],
Cell[26494, 754, 1962, 56, 64, "Item",ExpressionUUID->"245ffb5b-0603-45f9-a9f7-2330b5f999c2"],
Cell[CellGroupData[{
Cell[28481, 814, 1094, 35, 61, "Item",ExpressionUUID->"621267a3-012e-4117-82e8-0b6c58d58009"],
Cell[CellGroupData[{
Cell[29600, 853, 1755, 44, 176, "Input",ExpressionUUID->"40ae59dd-5dd7-4dc4-8d17-0badf10bd596"],
Cell[31358, 899, 2697, 79, 161, "Output",ExpressionUUID->"96bfa7f1-227d-49d9-b421-6c1880ba1bec"]
}, Open  ]]
}, Open  ]],
Cell[34082, 982, 3194, 94, 122, "Item",ExpressionUUID->"badbd431-2c1f-406a-bd28-45cf0c3be3ad"],
Cell[37279, 1078, 1862, 58, 61, "Item",ExpressionUUID->"bd691bb2-e113-49fe-b6da-27b8fb10db8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39178, 1141, 214, 4, 79, "Subsection",ExpressionUUID->"fb0ba726-21b0-45cf-baf1-0ef671abca6f"],
Cell[CellGroupData[{
Cell[39417, 1149, 1193, 31, 145, "Input",ExpressionUUID->"a84b52b1-8029-4508-92c7-2f8587f4c7ec"],
Cell[40613, 1182, 629, 19, 50, "Output",ExpressionUUID->"813e4227-b9ad-4c7f-96fe-15dc7b2abceb"]
}, Open  ]],
Cell[41257, 1204, 621, 18, 53, "Item",ExpressionUUID->"e0c59bea-5898-46dc-819f-649a11480077"],
Cell[CellGroupData[{
Cell[41903, 1226, 573, 16, 47, "Item",ExpressionUUID->"9a014dac-4384-49ce-a7de-068e85a09908"],
Cell[CellGroupData[{
Cell[42501, 1246, 1408, 36, 145, "Input",ExpressionUUID->"3295abe0-c239-456b-a63d-3ef19be6926e"],
Cell[43912, 1284, 1723, 55, 111, "Output",ExpressionUUID->"860f0029-81a8-465c-96fb-e5828e3feaff"]
}, Open  ]]
}, Open  ]],
Cell[45662, 1343, 1963, 55, 59, "Item",ExpressionUUID->"5929a3ab-06d4-434e-abdb-0070f578d2a1"],
Cell[47628, 1400, 1104, 33, 57, "Item",ExpressionUUID->"37f9b445-8018-475a-8906-efb4e21a4622"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48769, 1438, 177, 3, 79, "Subsection",ExpressionUUID->"95557b83-9076-4be4-8f5a-e59e7084ad12"],
Cell[48949, 1443, 273, 7, 44, "Input",ExpressionUUID->"084d7d73-bf24-43ad-8952-fcdbd5869b80"],
Cell[49225, 1452, 3053, 87, 247, "Input",ExpressionUUID->"8b59bb81-0161-4bfd-affb-3ac507de4778"],
Cell[CellGroupData[{
Cell[52303, 1543, 1275, 33, 145, "Input",ExpressionUUID->"b73b3ff0-88c3-4844-8e4c-2c7f5a71ef57"],
Cell[53581, 1578, 731, 20, 50, "Output",ExpressionUUID->"b889b362-d098-4589-9b1a-e0f466ae6fd8"]
}, Open  ]],
Cell[54327, 1601, 653, 19, 51, "Item",ExpressionUUID->"be8b2cc0-7b82-426e-b3f4-7bb4ed12d720"],
Cell[CellGroupData[{
Cell[55005, 1624, 600, 17, 46, "Item",ExpressionUUID->"badb72d5-521c-4cf4-b865-ee3efe1b2757"],
Cell[CellGroupData[{
Cell[55630, 1645, 1415, 36, 145, "Input",ExpressionUUID->"f942c0f0-b0de-402a-a63a-39f04865c6b0"],
Cell[57048, 1683, 1751, 55, 111, "Output",ExpressionUUID->"6a3b4fdb-da2a-4ea7-8407-aecf2a192aef"]
}, Open  ]]
}, Open  ]],
Cell[58826, 1742, 2105, 58, 63, "Item",ExpressionUUID->"0c379663-0d12-4332-ba41-521b028cb09c"],
Cell[CellGroupData[{
Cell[60956, 1804, 1140, 35, 61, "Item",ExpressionUUID->"b385f1e5-1f34-430d-b3be-b68471185991"],
Cell[CellGroupData[{
Cell[62121, 1843, 1609, 41, 176, "Input",ExpressionUUID->"bc8cc0f4-349f-4a0f-bc3f-9084024ba3f9"],
Cell[63733, 1886, 2656, 79, 161, "Output",ExpressionUUID->"9e1a479e-89fd-4f5a-8e00-d77de78ee67b"]
}, Open  ]]
}, Open  ]],
Cell[66416, 1969, 3429, 97, 118, "Item",ExpressionUUID->"2b401917-f636-4851-a4aa-0833ecd117b8"],
Cell[69848, 2068, 1981, 59, 64, "Item",ExpressionUUID->"0d01117a-e31c-4a24-a9cb-221d4a44436e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


